On the $b$-quark running mass in QCD and the SM

We consider electroweak corrections to the relation between the running $\overline{\mathrm{MS}}$ mass $m_b$ of the $b$ quark in the five-flavor QCD$\times$QED effective theory and its counterpart in the Standard Model (SM). As a bridge between the two parameters, we use the pole mass $M_b$ of the $b$ quark, which can be calculated in both models. The running mass is not a fundamental parameter of the SM Lagrangian, but the product of the running Yukawa coupling $y_b$ and the Higgs vacuum expectation value. Since there exist different prescriptions to define the latter, the relations considered in the paper involve a certain amount of freedom. All the definitions can be related to each other in perturbation theory. Nevertheless, we argue in favor of a certain gauge-independent prescription and provide a relation which can be directly used to deduce the value of the Yukawa coupling of the $b$ quark at the electroweak scale from its effective QCD running mass. This approach allows one to resum large logarithms $\ln(m_b/M_t)$ systematically. Numerical analysis shows that, indeed, the corrections to the proposed relation are much smaller than those between $y_b$ and $M_b$.

==> anc/zmExpLM10.m <==
(* 

	Three-loop corrections to the relation between the running mq(mu)  
	and the pole mass Mq of a quark 

	mq(mu)/Mq = 1 - as4pi * cf * ( 4 + 3 * Log[mu^2/Mq^2])... 

	in QCD with nf = nl + nh + nm flavors

	nl - number of massless quarks
	nh - number of quarks with pole mass Mq
	nm - number of quarks with pole mass Mf 


	
	The relation is considered for a quark with pole mass Mq
	The contribution due to another heavy quark with mass Mf is 
	expanded in the limit of small z = Mq/Mf up to terms O(z^10)

	For the expansion in the opposite limit see:

	S. Bekavac, A. Grozin, D. Seidel, M. Steinhauser,

	1. "Light quark mass effects in the on-shell renormalization constants"
	arXiv:0708.1729 [hep-ph].
	10.1088/1126-6708/2007/10/006.
	JHEP 0710 (2007) 006. 
	http://dx.doi.org/10.1088/1126-6708/2007/10/006

	Master integrals:

	2. S. Bekavac, A.G. Grozin, D. Seidel, V.A. Smirnov.
	
	"Three-loop on-shell Feynman integrals with two masses"
	arXiv:0903.4760 [hep-ph].
	10.1016/j.nuclphysb.2009.04.015.
	Nucl.Phys. B819 (2009) 183-200.	
	http://dx.doi.org/10.1016/j.nuclphysb.2009.04.015
		 
	
	Notation summary:

	as4pi = alpha_s/(4 Pi) - running strong coupling in nf flavour QCD
	mu - renormalization scale

	Mq - pole mass of a massive quark
	z = Mq/Mf - mass ratio  (NB: in [1,2] x = 1/z = Mf/Mq is introduced)

	SU(3) casimirs:

	ca = 3
	cf = 4/3
	tf = 1/2

	
	
*)



1 + as4pi*(-4*cf - 3*cf*Log[mu^2/Mq^2]) 
  + as4pi^2*((-1111*ca*cf)/24 + (7*cf^2)/8 + (4*ca*cf*Pi^2)/3 - 5*cf^2*Pi^2 + 
   (143*cf*nh*tf)/6 + (71*cf*nl*tf)/6 - (89*cf*nm*tf)/18 - 
   (8*cf*nh*Pi^2*tf)/3 + (4*cf*nl*Pi^2*tf)/3 - 4*ca*cf*Pi^2*Log[2] + 
   8*cf^2*Pi^2*Log[2] + ((-185*ca*cf)/6 + (21*cf^2)/2 + (26*cf*nh*tf)/3 + 
     (26*cf*nl*tf)/3 + (26*cf*nm*tf)/3)*Log[mu^2/Mq^2] + 
   ((-11*ca*cf)/2 + (9*cf^2)/2 + 2*cf*nh*tf + 2*cf*nl*tf + 2*cf*nm*tf)*
    Log[mu^2/Mq^2]^2 + (52*cf*nm*tf*Log[z])/3 - 8*cf*nm*tf*Log[z]^2 + 
   z^2*((152*cf*nm*tf)/75 - (32*cf*nm*tf*Log[z])/15) + 
   z^4*((1389*cf*nm*tf)/4900 - (18*cf*nm*tf*Log[z])/35) + 
   z^6*((7976*cf*nm*tf)/99225 - (64*cf*nm*tf*Log[z])/315) + 
   z^8*((1229*cf*nm*tf)/39204 - (10*cf*nm*tf*Log[z])/99) + 
   z^10*((368904*cf*nm*tf)/25050025 - (288*cf*nm*tf*Log[z])/5005) + 
   6*ca*cf*Zeta[3] - 12*cf^2*Zeta[3]) 
 + as4pi^3*((-1322545*ca^2*cf)/1944 + (13189*ca*cf^2)/72 - (2969*cf^3)/12 - 
   (1955*ca^2*cf*Pi^2)/54 + (509*ca*cf^2*Pi^2)/9 - (613*cf^3*Pi^2)/3 - 
   (179*ca^2*cf*Pi^4)/54 + (260*ca*cf^2*Pi^4)/27 - (4*cf^3*Pi^4)/3 + 
   (144959*ca*cf*nh*tf)/243 + (1067*cf^2*nh*tf)/9 + (70763*ca*cf*nl*tf)/243 + 
   (1283*cf^2*nl*tf)/9 - (20083*ca*cf*nm*tf)/243 + (547*cf^2*nm*tf)/3 - 
   (1796*ca*cf*nh*Pi^2*tf)/9 - (1360*cf^2*nh*Pi^2*tf)/27 + 
   (700*ca*cf*nl*Pi^2*tf)/27 + (416*cf^2*nl*Pi^2*tf)/9 - 
   (344*ca*cf*nh*Pi^4*tf)/135 + (364*cf^2*nh*Pi^4*tf)/135 + 
   (76*ca*cf*nl*Pi^4*tf)/135 - (476*cf^2*nl*Pi^4*tf)/135 - 
   (31*ca*cf*nm*Pi^4*tf)/81 - (14*cf^2*nm*Pi^4*tf)/405 - 
   (18962*cf*nh^2*tf^2)/243 - (23668*cf*nh*nl*tf^2)/243 - 
   (4706*cf*nl^2*tf^2)/243 - (5308*cf*nh*nm*tf^2)/243 - 
   (5308*cf*nl*nm*tf^2)/243 + (3370*cf*nm^2*tf^2)/243 + 
   (256*cf*nh^2*Pi^2*tf^2)/135 + (208*cf*nh*nl*Pi^2*tf^2)/27 - 
   (208*cf*nl^2*Pi^2*tf^2)/27 - (920*ca^2*cf*Pi^2*Log[2])/9 - 
   (248*ca*cf^2*Pi^2*Log[2])/9 + 464*cf^3*Pi^2*Log[2] + 
   (2048*ca*cf*nh*Pi^2*tf*Log[2])/9 + (512*cf^2*nh*Pi^2*tf*Log[2])/9 + 
   (352*ca*cf*nl*Pi^2*tf*Log[2])/9 - (704*cf^2*nl*Pi^2*tf*Log[2])/9 + 
   (176*ca^2*cf*Pi^2*Log[2]^2)/9 - (496*ca*cf^2*Pi^2*Log[2]^2)/9 + 
   32*cf^3*Pi^2*Log[2]^2 + (32*ca*cf*nh*Pi^2*tf*Log[2]^2)/9 - 
   (64*cf^2*nh*Pi^2*tf*Log[2]^2)/9 - (64*ca*cf*nl*Pi^2*tf*Log[2]^2)/9 + 
   (128*cf^2*nl*Pi^2*tf*Log[2]^2)/9 + (104*ca*cf*nm*Pi^2*tf*Log[2]^2)/27 - 
   (208*cf^2*nm*Pi^2*tf*Log[2]^2)/27 + (88*ca^2*cf*Log[2]^4)/9 - 
   (32*ca*cf^2*Log[2]^4)/9 - 32*cf^3*Log[2]^4 - (32*ca*cf*nh*tf*Log[2]^4)/9 + 
   (64*cf^2*nh*tf*Log[2]^4)/9 - (32*ca*cf*nl*tf*Log[2]^4)/9 + 
   (64*cf^2*nl*tf*Log[2]^4)/9 - (104*ca*cf*nm*tf*Log[2]^4)/27 + 
   (208*cf^2*nm*tf*Log[2]^4)/27 + ((-2341*ca^2*cf)/18 + 109*ca*cf^2 - 
     (27*cf^3)/2 + (746*ca*cf*nh*tf)/9 - 26*cf^2*nh*tf + 
     (746*ca*cf*nl*tf)/9 - 26*cf^2*nl*tf + (746*ca*cf*nm*tf)/9 - 
     26*cf^2*nm*tf - (104*cf*nh^2*tf^2)/9 - (208*cf*nh*nl*tf^2)/9 - 
     (104*cf*nl^2*tf^2)/9 - (208*cf*nh*nm*tf^2)/9 - (208*cf*nl*nm*tf^2)/9 - 
     (104*cf*nm^2*tf^2)/9)*Log[mu^2/Mq^2]^2 + 
   ((-121*ca^2*cf)/9 + (33*ca*cf^2)/2 - (9*cf^3)/2 + (88*ca*cf*nh*tf)/9 - 
     6*cf^2*nh*tf + (88*ca*cf*nl*tf)/9 - 6*cf^2*nl*tf + (88*ca*cf*nm*tf)/9 - 
     6*cf^2*nm*tf - (16*cf*nh^2*tf^2)/9 - (32*cf*nh*nl*tf^2)/9 - 
     (16*cf*nl^2*tf^2)/9 - (32*cf*nh*nm*tf^2)/9 - (32*cf*nl*nm*tf^2)/9 - 
     (16*cf*nm^2*tf^2)/9)*Log[mu^2/Mq^2]^3 + 
   ((-232*ca*cf*nm*tf)/3 - (416*cf*nm^2*tf^2)/9)*Log[z]^2 + 
   ((-352*ca*cf*nm*tf)/9 + (128*cf*nh*nm*tf^2)/9 + (128*cf*nl*nm*tf^2)/9 + 
     (256*cf*nm^2*tf^2)/9)*Log[z]^3 + (704*ca^2*cf*PolyLog[4, 1/2])/3 - 
   (256*ca*cf^2*PolyLog[4, 1/2])/3 - 768*cf^3*PolyLog[4, 1/2] - 
   (256*ca*cf*nh*tf*PolyLog[4, 1/2])/3 + (512*cf^2*nh*tf*PolyLog[4, 1/2])/3 - 
   (256*ca*cf*nl*tf*PolyLog[4, 1/2])/3 + (512*cf^2*nl*tf*PolyLog[4, 1/2])/3 - 
   (832*ca*cf*nm*tf*PolyLog[4, 1/2])/9 + (1664*cf^2*nm*tf*PolyLog[4, 1/2])/
    9 + (124*ca*cf*nm*tf*((-13*Pi^4)/180 - (2*Pi^2*Log[2]^2)/3 + 
      (2*Log[2]^4)/3 + 16*PolyLog[4, 1/2]))/9 - 
   (248*cf^2*nm*tf*((-13*Pi^4)/180 - (2*Pi^2*Log[2]^2)/3 + (2*Log[2]^4)/3 + 
      16*PolyLog[4, 1/2]))/9 + ((338*ca*cf*nm*Pi^4*tf)/405 - 
     (676*cf^2*nm*Pi^4*tf)/405 + (208*ca*cf*nm*Pi^2*tf*Log[2]^2)/27 - 
     (416*cf^2*nm*Pi^2*tf*Log[2]^2)/27 - (208*ca*cf*nm*tf*Log[2]^4)/27 + 
     (416*cf^2*nm*tf*Log[2]^4)/27 - (1664*ca*cf*nm*tf*PolyLog[4, 1/2])/9 + 
     (3328*cf^2*nm*tf*PolyLog[4, 1/2])/9 + 
     (104*ca*cf*nm*tf*((-13*Pi^4)/180 - (2*Pi^2*Log[2]^2)/3 + 
        (2*Log[2]^4)/3 + 16*PolyLog[4, 1/2]))/9 - 
     (208*cf^2*nm*tf*((-13*Pi^4)/180 - (2*Pi^2*Log[2]^2)/3 + (2*Log[2]^4)/3 + 
        16*PolyLog[4, 1/2]))/9)/z^2 + (2686*ca^2*cf*Zeta[3])/9 - 
   (1546*ca*cf^2*Zeta[3])/3 - 324*cf^3*Zeta[3] + 51*ca^2*cf*Pi^2*Zeta[3] - 
   76*ca*cf^2*Pi^2*Zeta[3] - 4*cf^3*Pi^2*Zeta[3] - 
   (436*ca*cf*nh*tf*Zeta[3])/9 - (424*cf^2*nh*tf*Zeta[3])/3 + 
   (356*ca*cf*nl*tf*Zeta[3])/9 + (440*cf^2*nl*tf*Zeta[3])/3 + 
   (629*ca*cf*nm*tf*Zeta[3])/9 - 114*cf^2*nm*tf*Zeta[3] + 
   8*ca*cf*nh*Pi^2*tf*Zeta[3] + (352*cf*nh^2*tf^2*Zeta[3])/9 + 
   (128*cf*nh*nl*tf^2*Zeta[3])/9 - (224*cf*nl^2*tf^2*Zeta[3])/9 + 
   (128*cf*nh*nm*tf^2*Zeta[3])/9 + (128*cf*nl*nm*tf^2*Zeta[3])/9 - 
   (224*cf*nm^2*tf^2*Zeta[3])/9 + z^2*((-996881*ca*cf*nm*tf)/60750 + 
     (1001648*cf^2*nm*tf)/30375 - (25*ca*cf*nm*Pi^2*tf)/54 + 
     (128*cf^2*nm*Pi^2*tf)/135 - (98624*cf*nh*nm*tf^2)/3375 + 
     (33856*cf*nl*nm*tf^2)/3375 + (368*cf*nm^2*tf^2)/81 + 
     (256*cf*nh*nm*Pi^2*tf^2)/135 - (128*cf*nl*nm*Pi^2*tf^2)/135 + 
     ((115877*ca*cf*nm*tf)/4050 - (26816*cf^2*nm*tf)/2025 + 
       (512*cf*nh*nm*tf^2)/25 - (128*cf*nl*nm*tf^2)/25 - 
       (2432*cf*nm^2*tf^2)/225)*Log[z] + 
     ((-454*ca*cf*nm*tf)/15 - (128*cf^2*nm*tf)/45 + (256*cf*nh*nm*tf^2)/45 + 
       (256*cf*nl*nm*tf^2)/45 + (512*cf*nm^2*tf^2)/45)*Log[z]^2 + 
     (124*ca*cf*nm*tf*Zeta[3])/9 - (308*cf^2*nm*tf*Zeta[3])/9) + 
   Log[z]*((2612*ca*cf*nm*tf)/9 + (8*cf^2*nm*tf)/3 - 
     (64*ca*cf*nm*Pi^2*tf)/9 + (80*cf^2*nm*Pi^2*tf)/3 - 80*cf*nh*nm*tf^2 - 
     16*cf*nl*nm*tf^2 + (992*cf*nm^2*tf^2)/27 + (128*cf*nh*nm*Pi^2*tf^2)/9 - 
     (64*cf*nl*nm*Pi^2*tf^2)/9 + (64*ca*cf*nm*Pi^2*tf*Log[2])/3 - 
     (128*cf^2*nm*Pi^2*tf*Log[2])/3 + 64*ca*cf*nm*tf*Zeta[3] - 
     32*cf^2*nm*tf*Zeta[3]) + Log[mu^2/Mq^2]*((-13243*ca^2*cf)/27 + 
     (5813*ca*cf^2)/24 - (489*cf^3)/8 + (88*ca^2*cf*Pi^2)/9 - 
     (122*ca*cf^2*Pi^2)/3 + 15*cf^3*Pi^2 + (9328*ca*cf*nh*tf)/27 - 
     (151*cf^2*nh*tf)/6 + (6952*ca*cf*nl*tf)/27 + (65*cf^2*nl*tf)/6 + 
     (1210*ca*cf*nm*tf)/9 + (367*cf^2*nm*tf)/6 - (208*ca*cf*nh*Pi^2*tf)/9 + 
     (64*cf^2*nh*Pi^2*tf)/3 + (56*ca*cf*nl*Pi^2*tf)/9 + 
     (28*cf^2*nl*Pi^2*tf)/3 - (32*ca*cf*nm*Pi^2*tf)/9 + 
     (40*cf^2*nm*Pi^2*tf)/3 - (1576*cf*nh^2*tf^2)/27 - 
     (2288*cf*nh*nl*tf^2)/27 - (712*cf*nl^2*tf^2)/27 - 40*cf*nh*nm*tf^2 - 
     8*cf*nl*nm*tf^2 + (496*cf*nm^2*tf^2)/27 + (64*cf*nh^2*Pi^2*tf^2)/9 + 
     (32*cf*nh*nl*Pi^2*tf^2)/9 - (32*cf*nl^2*Pi^2*tf^2)/9 + 
     (64*cf*nh*nm*Pi^2*tf^2)/9 - (32*cf*nl*nm*Pi^2*tf^2)/9 - 
     (88*ca^2*cf*Pi^2*Log[2])/3 + (212*ca*cf^2*Pi^2*Log[2])/3 - 
     24*cf^3*Pi^2*Log[2] + (32*ca*cf*nh*Pi^2*tf*Log[2])/3 - 
     (64*cf^2*nh*Pi^2*tf*Log[2])/3 + (32*ca*cf*nl*Pi^2*tf*Log[2])/3 - 
     (64*cf^2*nl*Pi^2*tf*Log[2])/3 + (32*ca*cf*nm*Pi^2*tf*Log[2])/3 - 
     (64*cf^2*nm*Pi^2*tf*Log[2])/3 + ((1144*ca*cf*nm*tf)/9 - 52*cf^2*nm*tf - 
       (416*cf*nh*nm*tf^2)/9 - (416*cf*nl*nm*tf^2)/9 - (416*cf*nm^2*tf^2)/9)*
      Log[z] + ((-176*ca*cf*nm*tf)/3 + 24*cf^2*nm*tf + (64*cf*nh*nm*tf^2)/3 + 
       (64*cf*nl*nm*tf^2)/3 + (64*cf*nm^2*tf^2)/3)*Log[z]^2 + 
     z^10*((245936*ca*cf*nm*tf)/2277275 - (1106712*cf^2*nm*tf)/25050025 - 
       (983744*cf*nh*nm*tf^2)/25050025 - (983744*cf*nl*nm*tf^2)/25050025 - 
       (983744*cf*nm^2*tf^2)/25050025 + ((-192*ca*cf*nm*tf)/455 + 
         (864*cf^2*nm*tf)/5005 + (768*cf*nh*nm*tf^2)/5005 + 
         (768*cf*nl*nm*tf^2)/5005 + (768*cf*nm^2*tf^2)/5005)*Log[z]) + 
     z^8*((1229*ca*cf*nm*tf)/5346 - (1229*cf^2*nm*tf)/13068 - 
       (2458*cf*nh*nm*tf^2)/29403 - (2458*cf*nl*nm*tf^2)/29403 - 
       (2458*cf*nm^2*tf^2)/29403 + ((-20*ca*cf*nm*tf)/27 + 
         (10*cf^2*nm*tf)/33 + (80*cf*nh*nm*tf^2)/297 + (80*cf*nl*nm*tf^2)/
          297 + (80*cf*nm^2*tf^2)/297)*Log[z]) + 
     z^6*((175472*ca*cf*nm*tf)/297675 - (7976*cf^2*nm*tf)/33075 - 
       (63808*cf*nh*nm*tf^2)/297675 - (63808*cf*nl*nm*tf^2)/297675 - 
       (63808*cf*nm^2*tf^2)/297675 + ((-1408*ca*cf*nm*tf)/945 + 
         (64*cf^2*nm*tf)/105 + (512*cf*nh*nm*tf^2)/945 + 
         (512*cf*nl*nm*tf^2)/945 + (512*cf*nm^2*tf^2)/945)*Log[z]) + 
     z^4*((5093*ca*cf*nm*tf)/2450 - (4167*cf^2*nm*tf)/4900 - 
       (926*cf*nh*nm*tf^2)/1225 - (926*cf*nl*nm*tf^2)/1225 - 
       (926*cf*nm^2*tf^2)/1225 + ((-132*ca*cf*nm*tf)/35 + 
         (54*cf^2*nm*tf)/35 + (48*cf*nh*nm*tf^2)/35 + (48*cf*nl*nm*tf^2)/35 + 
         (48*cf*nm^2*tf^2)/35)*Log[z]) + z^2*((3344*ca*cf*nm*tf)/225 - 
       (152*cf^2*nm*tf)/25 - (1216*cf*nh*nm*tf^2)/225 - 
       (1216*cf*nl*nm*tf^2)/225 - (1216*cf*nm^2*tf^2)/225 + 
       ((-704*ca*cf*nm*tf)/45 + (32*cf^2*nm*tf)/5 + (256*cf*nh*nm*tf^2)/45 + 
         (256*cf*nl*nm*tf^2)/45 + (256*cf*nm^2*tf^2)/45)*Log[z]) + 
     44*ca^2*cf*Zeta[3] - 106*ca*cf^2*Zeta[3] + 36*cf^3*Zeta[3] + 
     32*ca*cf*nh*tf*Zeta[3] - 16*cf^2*nh*tf*Zeta[3] + 
     32*ca*cf*nl*tf*Zeta[3] - 16*cf^2*nl*tf*Zeta[3] + 
     32*ca*cf*nm*tf*Zeta[3] - 16*cf^2*nm*tf*Zeta[3]) + 
   z^4*((-261053783*ca*cf*nm*tf)/111132000 + (53479831*cf^2*nm*tf)/6174000 - 
     (172*ca*cf*nm*Pi^2*tf)/567 + (64*cf^2*nm*Pi^2*tf)/105 - 
     (1833259*cf*nh*nm*tf^2)/257250 + (552889*cf*nl*nm*tf^2)/257250 - 
     (119*cf*nm^2*tf^2)/375 - (8*cf*nl*nm*Pi^2*tf^2)/35 + 
     ((118975*ca*cf*nm*tf)/15876 - (11593*cf^2*nm*tf)/1225 + 
       (12352*cf*nh*nm*tf^2)/1225 - (592*cf*nl*nm*tf^2)/1225 - 
       (284*cf*nm^2*tf^2)/1225)*Log[z] + 
     ((-10519*ca*cf*nm*tf)/945 + (26*cf^2*nm*tf)/35 - (48*cf*nh*nm*tf^2)/35 + 
       (48*cf*nl*nm*tf^2)/35 + (96*cf*nm^2*tf^2)/35)*Log[z]^2 + 
     (1003*ca*cf*nm*tf*Zeta[3])/288 - (147*cf^2*nm*tf*Zeta[3])/16) + 
   z^6*((-45587112637*ca*cf*nm*tf)/90016920000 + (4067625083*cf^2*nm*tf)/
      1406514375 - (114463*ca*cf*nm*Pi^2*tf)/680400 + 
     (2048*cf^2*nm*Pi^2*tf)/6075 - (127833472*cf*nh*nm*tf^2)/93767625 + 
     (3175264*cf*nl*nm*tf^2)/3750705 - (102016*cf*nm^2*tf^2)/496125 - 
     (256*cf*nl*nm*Pi^2*tf^2)/2835 + ((481259113*ca*cf*nm*tf)/142884000 - 
       (3232528*cf^2*nm*tf)/637875 + (899072*cf*nh*nm*tf^2)/297675 - 
       (25472*cf*nl*nm*tf^2)/297675 + (90112*cf*nm^2*tf^2)/297675)*Log[z] + 
     ((-336083*ca*cf*nm*tf)/56700 + (11584*cf^2*nm*tf)/14175 - 
       (512*cf*nh*nm*tf^2)/945 + (512*cf*nl*nm*tf^2)/945 + 
       (1024*cf*nm^2*tf^2)/945)*Log[z]^2 + (17*ca*cf*nm*tf*Zeta[3])/12 - 
     (119*cf^2*nm*tf*Zeta[3])/30) + 
   z^8*((-51305421686089*ca*cf*nm*tf)/599062602600000 + 
     (2934759117989*cf^2*nm*tf)/2396250410400 - (79916*ca*cf*nm*Pi^2*tf)/
      779625 + (1280*cf^2*nm*Pi^2*tf)/6237 - (2572541*cf*nh*nm*tf^2)/
      5821794 + (603851623*cf*nl*nm*tf^2)/1426339530 - 
     (3814*cf*nm^2*tf^2)/35721 - (40*cf*nl*nm*Pi^2*tf^2)/891 + 
     ((5850791851*ca*cf*nm*tf)/3087315000 - (132137371*cf^2*nm*tf)/43222410 + 
       (38180*cf*nh*nm*tf^2)/29403 - (3128*cf*nl*nm*tf^2)/205821 + 
       (54160*cf*nm^2*tf^2)/205821)*Log[z] + 
     ((-1936447*ca*cf*nm*tf)/519750 + (1432*cf^2*nm*tf)/2079 - 
       (80*cf*nh*nm*tf^2)/297 + (80*cf*nl*nm*tf^2)/297 + 
       (160*cf*nm^2*tf^2)/297)*Log[z]^2 + (20641*ca*cf*nm*tf*Zeta[3])/28800 - 
     (1225*cf^2*nm*tf*Zeta[3])/576) + 
   z^10*((64564486869826477*ca*cf*nm*tf)/1842596753077080000 + 
     (10251197322195469*cf^2*nm*tf)/17061081047010000 - 
     (1915703*ca*cf*nm*Pi^2*tf)/28378350 + (16384*cf^2*nm*Pi^2*tf)/121275 - 
     (13926165296*cf*nh*nm*tf^2)/75225225075 + (164238073672*cf*nl*nm*tf^2)/
      677027025675 - (911348*cf*nm^2*tf^2)/15563625 - 
     (128*cf*nl*nm*Pi^2*tf^2)/5005 + 
     ((1538374400723*ca*cf*nm*tf)/1278302775750 - (6809788288*cf^2*nm*tf)/
        3381753375 + (16866944*cf*nh*nm*tf^2)/25050025 + 
       (73792*cf*nl*nm*tf^2)/75150075 + (4814144*cf*nm^2*tf^2)/25050025)*
      Log[z] + ((-8119123*ca*cf*nm*tf)/3153150 + (297728*cf^2*nm*tf)/525525 - 
       (768*cf*nh*nm*tf^2)/5005 + (768*cf*nl*nm*tf^2)/5005 + 
       (1536*cf*nm^2*tf^2)/5005)*Log[z]^2 + (1661*ca*cf*nm*tf*Zeta[3])/4032 - 
     (207*cf^2*nm*tf*Zeta[3])/160) - 130*ca^2*cf*Zeta[5] + 
   180*ca*cf^2*Zeta[5] + 40*cf^3*Zeta[5] - 40*ca*cf*nh*tf*Zeta[5])

